Design-Based Inference for Spatial Experiments under Unknown Interference

We consider design-based causal inference for spatial experiments in which treatments may have effects that bleed out and feed back in complex ways. Such spatial spillover effects violate the standard ``no interference'' assumption for standard causal inference methods. The complexity of spatial spillover effects also raises the risk of misspecification and bias in model-based analyses. We offer an approach for robust inference in such settings without having to specify a parametric outcome model. We define a spatial ``average marginalized effect'' (AME) that characterizes how, in expectation, units of observation that are a specified distance from an intervention location are affected by treatment at that location, averaging over effects emanating from other intervention nodes. We show that randomization is sufficient for non-parametric identification of the AME even if the nature of interference is unknown. Under mild restrictions on the extent of interference, we establish asymptotic distributions of estimators and provide methods for both sample-theoretic and randomization-based inference. We show conditions under which the AME recovers a structural effect. We illustrate our approach with a simulation study. Then we re-analyze a randomized field experiment and a quasi-experiment on forest conservation, showing how our approach offers robust inference on policy-relevant spillover effects.

==> replication_files/1_make_figures.R <==
rm(list=ls())
library(raster)
library(ri)

setwd("/Users/haoge/Documents/GitHub/spatial/replication_files/")

set.seed(20211018)
Yscale <- 4 	# Number of raster grid cells per side.  
# Be sure to make it a multiple of YZratio
Y0_sd <- 1		# Noisiness of null outcomes
YZratio <- 2	# Size of strata within with Z is assigned, relative to gridcells
Zjitter <- 1	# Amount of randomness away from center of assignment stratum for
# placing the intervention nodes (Z).


# Function to map values to gray scale
gray.convert <- function(x){gray(max(min((x/9)+.5, 1), 0))}

# Create a null Y0 raster	
ras0 <- raster(	nrows=Yscale, 
                ncols=Yscale, 
                xmn=0, xmx=Yscale, 
                ymn=0, ymx=Yscale, 
                vals=rnorm(Yscale*Yscale, mean=0, sd=Y0_sd))

# Dataset with Y0 values and then centroids of the raster cells.
Y0 <- getValues(ras0) #baseline Y0 value
Yxy <- coordinates(ras0) #center of the raster
Yindex <- 1:nrow(Yxy) #16 points
Ydata <- data.frame(Yindex,cbind(Y0,Yxy)) #dataset

# Intervention nodes
# we create them using the aggregate function:
Zxy <- coordinates(aggregate(ras0, fact=YZratio, fun=mean))
Zxy[,1] <- jitter(Zxy[,1], amount=Zjitter)
Zxy[,2] <- jitter(Zxy[,2], amount=Zjitter)
index <- 1:nrow(Zxy)
Zdata <- as.data.frame(cbind(index, Zxy))
Zdata$Zstart <- 0

# View the null raster:
jpeg("figures/null-raster.jpg", height=480, width=480)
par(mfrow=c(1,1), mar=c(3,3,3,0))
plot(ras0, 
     main="Null raster",
	 col = apply(as.matrix(getValues(ras0)), 1, gray.convert),
	 legend=FALSE)
points(Zxy, pch=19, cex=4, col=gray(0))  
text(Zxy, labels=Zdata$index, col="gray", cex=2)
dev.off()

jpeg("figures/null-raster-circles.jpg", height=480, width=480)
par(mfrow=c(1,1), mar=c(3,3,3,0))
plot(ras0, 
     main="Null raster",
     col = apply(as.matrix(getValues(ras0)), 1, gray.convert),
     legend=FALSE)
points(Zxy, pch=19, cex=4, col=gray(0))  
points(Zxy, pch=1, cex=28, col="white")  #this plots the circles
text(Zxy, labels=Zdata$index, col="gray", cex=2)
dev.off()

Ydata
Zdata

# Here is an effect function

effectFun <- function(d, sh, sc, a){(dgamma(abs(d), shape=sh, scale=2*sc) - a*dgamma(abs(d), shape=5*sh, scale=sc))}

dist_vec_up <- seq(from=.1, to=2, by = .1) # Distances over which we will evaluate effects

jpeg("figures/effect-fun.jpg", height=480, width=480)
par(mfrow=c(1,1))
plot(dist_vec_up,
     effectFun(dist_vec_up, 1, .25, 1),
     type="l",
     ylab="Effect on Yx",
     xlab="distance from intervention node")
dev.off()

# Need to have distances to apply the function
     
for(i in 1:nrow(Zdata)){
Ydata[,paste("dZ",i, sep="")] <- as.matrix(dist(rbind(Zdata[i,c("x","y")], Ydata[,c("x","y")])))[-1,1]
}
print(Ydata)

# True MIR comes from marginalizing true effects:
# Bernoulli assignment: 2^4 possibilities.curZ encodes all possible assignments
curZ <- as.matrix(rep(0, 4))
for(i in 1:3){
	zStart <- rep(0, 4)
	zStart[1:i] <- 1
	curZAdd <- genperms(zStart)
	curZ <- cbind(curZ, curZAdd) 	
}
curZ <- cbind(curZ, rep(1, nrow(curZ)))
rm(curZAdd)

#generate observed outcome
for(k in 1:ncol(curZ)){
	Ydata[,paste("Ypo",k,sep="")] <- Ydata$Y0 + 3*apply(Ydata[,grep("dZ", names(Ydata))], 
		1,
		function(x){sum(effectFun(x, 1, .25, 1)*curZ[,k])})
}

jpeg("figures/po-raster.jpg", height=800, width=800)
par(mfrow=c(4,4), mar=c(3,3,3,0))
for(k in 1:ncol(curZ)){
	rasUp <- setValues(ras0, Ydata[,paste("Ypo",k,sep="")])
	plot(rasUp,
		 main=paste("Z", k, sep=""),
		 col =  apply(as.matrix(getValues(rasUp)), 1, gray.convert),
		 legend=FALSE)  
	points(Zxy, pch=19, cex=3, col=gray(curZ[,k]))  
	text(Zxy, labels=Zdata$index, col="gray")
}
dev.off()

jpeg("figures/po-raster-circles.jpg", height=800, width=800)
par(mfrow=c(4,4), mar=c(3,3,3,0))
for(k in 1:ncol(curZ)){
  rasUp <- setValues(ras0, Ydata[,paste("Ypo",k,sep="")])
  plot(rasUp,
       main=paste("Z", k, sep=""),
       col =  apply(as.matrix(getValues(rasUp)), 1, gray.convert),
       legend=FALSE)  
  points(Zxy, pch=19, cex=3, col=gray(curZ[,k]))  
  points(Zxy, pch=1, cex=16, col="white")  
  text(Zxy, labels=Zdata$index, col="gray")
}
dev.off()

# Compute the marginalized circle means

# A component of the circle average function:
unitCircle <- function(numpts_in){
				ptE <- sin((1:numpts_in/numpts_in)*2*pi)
				ptN <- cos(((1:numpts_in)/numpts_in)*2*pi) 
				circPoints <- cbind(ptE, ptN)
				return(circPoints)
}

# A circle average function, which
# computes average at distance d (hence
# "dMeans"):

#dMeans <- function(	Zdata_in = NULL, 
#					ras_in = NULL,
#					Ydata_in = NULL,
#					Yvar="Y",
#					Outstub=Yvar,
#					gridRes_in=res(ras_in)[1],
#					dist_vec=(gridRes_in:10*gridRes_in),
#					evalpts_in=10,
#					only.unique=FALSE){
#	for(distUp in dist_vec){
#		numpts <- ceiling(ceiling(distUp/(gridRes_in/sqrt(2))+1)*pi)*evalpts_in
#		circPoints <- unitCircle(numpts)
#		for(i in 1:nrow(Zdata_in)){
#		ZxTemp <- Zdata_in[i,"x"] + circPoints[,1]*distUp
#		ZyTemp <- Zdata_in[i,"y"] + circPoints[,2]*distUp
#		if(only.unique==TRUE){
#		Zdata_in[i,paste(Outstub, "bar", distUp, sep="")] <- mean(Ydata_in[unique(na.omit(cellFromXY(ras_in, 
#														cbind(ZxTemp, ZyTemp)))),Yvar])
#		}
#		if(only.unique==FALSE){
#		Zdata_in[i,paste(Outstub, "bar", distUp, sep="")] <- mean(Ydata_in[na.omit(cellFromXY(ras_in, 
#														cbind(ZxTemp, ZyTemp))),Yvar])
#		}														
#		}
#	}
#	return(Zdata_in)
#}

# First compute the circle means for each assignment
#circAvg <- list()
#for(i in 1:ncol(curZ)){
#		circAvgOut <- dMeans(	Zdata_in=Zdata, 
#								ras_in=ras0, 
#								Ydata_in=Ydata, 
#								Yvar=paste0("Ypo",i), 
#								gridRes_in=res(ras0)[1],
#								dist_vec=dist_vec_up,
#								evalpts_in=10,
#								only.unique=FALSE)
#		circAvg[[i]] <- circAvgOut
#}

# Now need to aggregate. In principle, one would want to 
# account for probability that each assignment occurs. In 
# this example, with Bernouilli assignment, each of the 
# assignment profiles is equally likely.


# illustrating C3
jpeg("figures/C3.jpg", height=480, width=480)
par(mfrow=c(1,1), mar=c(3,3,3,0))
plot(ras0, 
     main="",
     col = apply(as.matrix(getValues(ras0)), 1, gray.convert),
     legend=FALSE)
points(Zxy[c(1, 3), ], pch=19, cex=4, col=gray(0))  
points(Zxy[c(1, 3), ], pch=1, cex=24, col="white")  
points(Zxy[c(1, 3), ], pch=1, cex=44, col=gray(0))  

arrows(1.4, 1.040385, x1 = Zxy[1, 1] - 0.03, y1 = Zxy[1, 2] - 0.139255)
arrows(1.4, 1.040385, x1 = Zxy[3, 1] + 0.03, y1 = Zxy[3, 2] + 0.139255)

#from 3
arrows(Zxy[3, 1] - 0.12, Zxy[3, 2] + 0.12, x1 = 0.821278, y1 = 0.793817)
#from 1
arrows(Zxy[1, 1], Zxy[1, 2], x1 = 1.3, y1 = 3.2)

text(Zxy[c(1, 3), ], labels=Zdata$index[c(1, 3)], col="gray", cex=2)

#point 2
points(x=1.5,y=0.9,pch=19, cex=4, col=gray(0))
text(x=1.5,y=0.9,labels=2, col="gray", cex=2)
arrows(1.5, 0.9, x1 = 1.8, y1 = 1.4)
text(x = 1.5, y = 1.2, labels=expression(bar(d)), col="black", cex=2)


text(x = 1.9, y = 1.8, labels="h(d)", col="black", cex=2)
text(x = 0.871278, y = 0.5, labels="d", col="black", cex=2)
text(x = 1.55, y = 3.4, labels="d", col="black", cex=2)

dev.off()
